JSONoid: Monoid-based Enrichment for Configurable and Scalable Data-Driven Schema Discovery

Schema discovery is an important aspect to working with data in formats such as JSON. Unlike relational databases, JSON data sets often do not have associated structural information. Consumers of such datasets are often left to browse through data in an attempt to observe commonalities in structure across documents to construct suitable code for data processing. However, this process is time-consuming and error-prone. Existing distributed approaches to mining schemas present a significant usability advantage as they provide useful metadata for large data sources. However, depending on the data source, ad hoc queries for estimating other properties to help with crafting an efficient data pipeline can be expensive. We propose JSONoid, a distributed schema discovery process augmented with additional metadata in the form of monoid data structures that are easily maintainable in a distributed setting. JSONoid subsumes several existing approaches to distributed schema discovery with similar performance. Our approach also adds significant useful additional information about data values to discovered schemas with linear scalability.

==> plot.py <==
import glob
import os

import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns


data = None
for name in ['Baazizi', 'Minimum', 'Simple', 'JSONoid']:
    filename = os.path.join('data', name + '.txt')
    new_data = pd.read_csv(filename, header=None).rename(columns={0: 'Documents (K)', 1: name})
    new_data['Documents (K)'] /= 1000
    if data is None:
        data = new_data
    else:
        data = pd.concat([data, new_data[name]], axis=1)

data = data.melt(['Documents (K)']).rename(columns={'value': 'Time (s)', 'variable': 'Method'})

plot = sns.lineplot(data=data, x='Documents (K)', y='Time (s)', hue='Method', err_style='bars', style='Method')
plt.savefig('plot.svg')

